Optimal steering of matrix product states and quantum many-body scars

Ongoing development of quantum simulators allows for a progressively finer degree of control of quantum many-body systems. This motivates the development of efficient approaches to facilitate the control of such systems and enable the preparation of non-trivial quantum states. Here we formulate an approach to control quantum systems based on matrix product states~(MPS). We compare counter-diabatic and leakage minimization approaches to the so-called local steering problem, that consists in finding the best value of the control parameters for generating a unitary evolution of the specific MPS state in a given direction. In order to benchmark the different approaches, we apply them to the generalization of the PXP model known to exhibit coherent quantum dynamics due to quantum many-body scars. We find that the leakage-based approach generally outperforms the counter-diabatic framework and use it to construct a Floquet model with quantum scars. We perform the first steps towards global trajectory optimization and demonstrate entanglement steering capabilities in the generalized PXP model. Finally we apply our leakage minimization approach to construct quantum scars in the periodically driven non-integrable Ising model.

==> anc/Control-parameters.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    366906,       8878]
NotebookOptionsPosition[    365708,       8849]
NotebookOutlinePosition[    366137,       8865]
CellTagsIndexPosition[    366094,       8862]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Driving parameters obtained from the three approaches for our example.\
\>", "Section",
 CellChangeTimes->{{3.8538418450035086`*^9, 
  3.8538418596177635`*^9}},ExpressionUUID->"70fec821-4d1a-4ead-bb38-\
040467db9ae1"],

Cell[TextData[{
 "Driving parameters. Only showing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b79db3ee-dbc2-464c-b709-9d8120e8530d"],
 " since ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5d198a5a-a56f-48c3-99b3-2b638334c75f"],
 " is easily obtained by replacing 1\[LeftRightArrow]2."
}], "Text",
 CellChangeTimes->{
  3.853841820803175*^9, {3.8538420228740635`*^9, 
   3.853842035633807*^9}},ExpressionUUID->"3dde8026-6795-4b84-9972-\
757a9665b22c"],

Cell[CellGroupData[{

Cell["Trace CD", "Subsection",
 CellChangeTimes->{{3.8538418387570424`*^9, 
  3.8538418396985435`*^9}},ExpressionUUID->"99504870-3da5-4bd0-9136-\
342b2232c925"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1tr", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "4"], " ", 
       RowBox[{"b1", "[", "t", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
       RowBox[{"b1", "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
          RowBox[{"b1", "[", "t", "]"}], " ", 
          RowBox[{"b2", "[", "t", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          RowBox[{"b1", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "3"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], ")"}], "2"]}]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"a2", "[", "t", "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"b1", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SqrtBox["5"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"a2", "[", "t", "]"}], "4"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "50"}], "+", 
               RowBox[{"22", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"59", "-", 
               RowBox[{"25", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["b1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                RowBox[{"b1", "[", "t", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                RowBox[{"b2", "[", "t", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"b1", "[", "t", "]"}], "2"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                RowBox[{"b1", "[", "t", "]"}], " ", 
                RowBox[{"b2", "[", "t", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{
           SuperscriptBox["b1", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["b2", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"a1", "[", "t", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          RowBox[{
           SuperscriptBox["a2", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"a2", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             RowBox[{"b1", "[", "t", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             RowBox[{"b2", "[", "t", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["a2", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"a2", "[", "t", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                RowBox[{"b1", "[", "t", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"39", "-", 
                  RowBox[{"17", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", 
                RowBox[{"b2", "[", "t", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"3", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", 
                RowBox[{"b1", "[", "t", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                RowBox[{"b2", "[", "t", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"b1", "[", "t", "]"}], "2"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                RowBox[{"b1", "[", "t", "]"}], " ", 
                RowBox[{"b2", "[", "t", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"b1", "[", "t", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", 
                RowBox[{"b1", "[", "t", "]"}], " ", 
                RowBox[{"b2", "[", "t", "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox["5"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"b2", "[", "t", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SqrtBox["5"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"a2", "[", "t", "]"}], "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             RowBox[{"b1", "[", "t", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             RowBox[{"b2", "[", "t", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b1", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"4", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "3"], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"a2", "[", "t", "]"}], "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SqrtBox["5"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"a2", "[", "t", "]"}], "4"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "61"}], "+", 
               RowBox[{"27", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"127", "-", 
               RowBox[{"53", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "4"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"b1", "[", "t", "]"}], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"4", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
       RowBox[{"b1", "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"b2", "[", "t", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox["5"]}], ")"}], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
          RowBox[{"b2", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SqrtBox["5"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"3", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"b1", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SqrtBox["5"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"a2", "[", "t", "]"}], "4"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "50"}], "+", 
               RowBox[{"22", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "61"}], "+", 
               RowBox[{"27", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "4"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8538418094882565`*^9, 3.8538418097590523`*^9}, {
  3.853841862597842*^9, 
  3.853841872049904*^9}},ExpressionUUID->"91f64900-9894-4b17-958a-\
8545bd0784da"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ground state CD", "Subsection",
 CellChangeTimes->{{3.853841879220993*^9, 
  3.8538418816983857`*^9}},ExpressionUUID->"f264dc86-e8e0-43be-8530-\
74893ef12861"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1gs", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"a1", "[", "t", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
             RowBox[{
              RowBox[{"b2", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"a1", "[", "t", "]"}], " ", 
            RowBox[{"b1", "[", "t", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "-", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "-", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"a2", "[", "t", "]"}], " ", 
            RowBox[{"b2", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
            RowBox[{"Cot", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Csc", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"13", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"13", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"23", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", 
               RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Sin", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
             " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
             " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Sin", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"9", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"7", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"13", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"13", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"7", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"11", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Sin", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"11", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Csc", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "5"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"18", "-", 
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "-", 
               RowBox[{"10", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            SuperscriptBox[
             RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "56"}], "-", 
              RowBox[{"38", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            SuperscriptBox[
             RowBox[{"a2", "[", "t", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"6", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            SuperscriptBox[
             RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"6", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            SuperscriptBox[
             RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"58", "+", 
              RowBox[{"6", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "-", 
              RowBox[{"48", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"54", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              "+", 
              RowBox[{"20", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"4", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"b1", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            SuperscriptBox[
             RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", 
              RowBox[{"46", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}]}],
              ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["a1", "\[Prime]",
              MultilineFunction->None], "[", "t", "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"b1", "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"10", "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}]}],
              ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["a1", "\[Prime]",
              MultilineFunction->None], "[", "t", "]"}]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["a2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Sin", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"b1", "[", "t", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"b2", "[", "t", "]"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"a2", "[", "t", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b1", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            SuperscriptBox[
             RowBox[{"a1", "[", "t", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"3", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], 
               " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["a1", "\[Prime]",
                 MultilineFunction->None], "[", "t", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["b1", "\[Prime]",
                 MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Sin", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["b2", "\[Prime]",
               MultilineFunction->None], "[", "t", "]"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                  "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["b1", "\[Prime]",
                  MultilineFunction->None], "[", "t", "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["b2", "\[Prime]",
                  MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
           "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"b1", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            SuperscriptBox[
             RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["a2", "\[Prime]",
                 MultilineFunction->None], "[", "t", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"10", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                   ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["b1", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
                  RowBox[{
                   SuperscriptBox["b2", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"b1", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["a2", "\[Prime]",
                 MultilineFunction->None], "[", "t", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                   ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["b1", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
                  RowBox[{
                   SuperscriptBox["b2", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"a2", "[", "t", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Cot", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Csc", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], 
               " ", 
               RowBox[{
                SuperscriptBox["a2", "\[Prime]",
                 MultilineFunction->None], "[", "t", "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
                  RowBox[{
                   SuperscriptBox["b1", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], 
                  " ", 
                  RowBox[{
                   SuperscriptBox["b2", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"b2", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["a1", "\[Prime]",
                 MultilineFunction->None], "[", "t", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                   ")"}], " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["a2", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], 
                    " ", 
                    RowBox[{
                    SuperscriptBox["b1", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                    ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["b2", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"16", " ", 
               RowBox[{"a2", "[", "t", "]"}], " ", 
               RowBox[{"b1", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "5"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"b2", "[", "t", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"a2", "[", "t", "]"}], " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
               RowBox[{"b1", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              RowBox[{"2", " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"b1", "[", "t", "]"}], " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"18", "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "-", 
                 RowBox[{"10", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "56"}], "-", 
                RowBox[{"38", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"7", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"7", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"a2", "[", "t", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"58", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"48", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"54", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"a1", "[", "t", "]"}], " ", 
               RowBox[{"b1", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"a1", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"b2", "[", "t", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"a1", "[", "t", "]"}], " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Csc", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"a1", "[", "t", "]"}], " ", 
               RowBox[{"a2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
               RowBox[{"a2", "[", "t", "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"b1", "[", "t", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"a2", "[", "t", "]"}], " ", 
               RowBox[{"b1", "[", "t", "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"a2", "[", "t", "]"}], " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              RowBox[{"2", " ", 
               RowBox[{"b1", "[", "t", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"b1", "[", "t", "]"}], " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "-", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"a1", "[", "t", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "-", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "-", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "56"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"7", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "-", 
                RowBox[{"38", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"7", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"18", "-", 
                 RowBox[{"10", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
                 "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Cot", "[", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                 ")"}]}]], 
              SuperscriptBox[
               RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"58", "-", 
                RowBox[{"48", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"54", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], ")"}]}], 
                  "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], "+", 
             FractionBox[
              RowBox[{"16", " ", 
               RowBox[{"a1", "[", "t", "]"}], " ", 
               RowBox[{"b2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"a1", "[", "t", "]"}], "3"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"b1", "[", "t", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
                ")"}]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"a1", "[", "t", "]"}], " ", 
               RowBox[{"b1", "[", "t", "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"a1", "[", "t", "]"}], " ", 
               RowBox[{"a2", "[", "t", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]]}], 
            ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"a1", "[", "t", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
             RowBox[{
              RowBox[{"b2", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"a1", "[", "t", "]"}], " ", 
            RowBox[{"b1", "[", "t", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "-", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "-", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"a2", "[", "t", "]"}], " ", 
            RowBox[{"b2", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
            RowBox[{"Cot", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Csc", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"a1", "[", "t", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
             RowBox[{
              RowBox[{"b2", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"b2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"b1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}], 
               "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                   RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                    RowBox[{"\[Theta]2", "[", "t", "]"}]}], ")"}]}], 
                 "]"}]}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
             RowBox[{"a2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b1", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"a1", "[", "t", "]"}], " ", 
             RowBox[{"b2", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Cot", "[", 
               RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"a2", "[", "t", "]"}], "2"], " ", 
             RowBox[{"b1", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"b2", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
              ")"}]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"a1", "[", "t", "]"}], " ", 
            RowBox[{"b1", "[", "t", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "-", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "-", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"Cot", "[", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], "2"]}], 
               ")"}]}]], 
            RowBox[{"a2", "[", "t", "]"}], " ", 
            RowBox[{"b2", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
            RowBox[{"Cot", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"Csc", "[", 
             RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"\[Theta]1", "[", "t", "]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"\[Theta]1", "[", "t", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Theta]2", "[", "t", "]"}]}]}], "]"}]}], ")"}]}]}],
           ")"}]}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853841942698717*^9, 
  3.853841945820323*^9}},ExpressionUUID->"bb7d4e82-b7b9-45ae-bc61-\
3747329ffb5e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Leakage minimisation", "Subsection",
 CellChangeTimes->{{3.8538419553844085`*^9, 
  3.8538419572668915`*^9}},ExpressionUUID->"556f526e-c97f-4df2-b6c6-\
1b31857b57fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1leak", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", 
             RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Theta]1", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[Theta]1", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"4", " ", 
              RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]2", "[", "t", "]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Theta]2", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]1", "[", "t", "]"}], "]"}], "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Theta]2", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"29", "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", 
         RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", 
         RowBox[{"\[Theta]2", "[", "t", "]"}]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]1", "[", "t", "]"}]}], "]"}], "2"]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.853841959499124*^9, 3.8538419646230044`*^9}, {
  3.8538420048717074`*^9, 
  3.85384200625005*^9}},ExpressionUUID->"63f11b41-4f3f-49cc-8ccd-\
e44e6b2ebe45"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1270.6666666666667`, 658.3333333333334},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c76f1728-abd3-4a27-8f8f-d20401f0d983"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 227, 5, 67, "Section",ExpressionUUID->"70fec821-4d1a-4ead-bb38-040467db9ae1"],
Cell[810, 29, 612, 18, 35, "Text",ExpressionUUID->"3dde8026-6795-4b84-9972-757a9665b22c"],
Cell[CellGroupData[{
Cell[1447, 51, 160, 3, 54, "Subsection",ExpressionUUID->"99504870-3da5-4bd0-9136-342b2232c925"],
Cell[1610, 56, 23345, 664, 499, "Input",ExpressionUUID->"91f64900-9894-4b17-958a-8545bd0784da"]
}, Closed]],
Cell[CellGroupData[{
Cell[24992, 725, 165, 3, 38, "Subsection",ExpressionUUID->"f264dc86-e8e0-43be-8530-74893ef12861"],
Cell[25160, 730, 336938, 8015, 7957, "Input",ExpressionUUID->"bb7d4e82-b7b9-45ae-bc61-3747329ffb5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[362135, 8750, 172, 3, 38, "Subsection",ExpressionUUID->"556f526e-c97f-4df2-b6c6-1b31857b57fe"],
Cell[362310, 8755, 3370, 90, 72, "Input",ExpressionUUID->"63f11b41-4f3f-49cc-8ccd-e44e6b2ebe45"]
}, Closed]]
}, Open  ]]
}
]
*)


